The Singular Values of the GOE

As a unifying framework for examining several properties that nominally involve eigenvalues, we present a particular structure of the singular values of the Gaussian orthogonal ensemble (GOE): the even-location singular values are distributed as the positive eigenvalues of a Gaussian ensemble with chiral unitary symmetry (anti-GUE), while the odd-location singular values, conditioned on the even-location ones, can be algebraically transformed into a set of independent $\chi$-distributed random variables. We discuss three applications of this structure: first, there is a pair of bidiagonal square matrices, whose singular values are jointly distributed as the even- and odd-location ones of the GOE; second, the magnitude of the determinant of the GOE is distributed as a product of simple independent random variables; third, on symmetric intervals, the gap probabilities of the GOE can be expressed in terms of the Laguerre unitary ensemble (LUE). We work specifically with matrices of finite order, but by passing to a large matrix limit, we also obtain new insight into asymptotic properties such as the central limit theorem of the determinant or the gap probabilities in the bulk-scaling limit. The analysis in this paper avoids much of the technical machinery (e.g. Pfaffians, skew-orthogonal polynomials, martingales, Meijer $G$-function, etc.) that was previously used to analyze some of the applications.

==> CAS-proof-Eq(29)/Corollary4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25929,        754]
NotebookOptionsPosition[     24286,        695]
NotebookOutlinePosition[     24806,        715]
CellTagsIndexPosition[     24763,        712]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox[" A proof of Corollary 4 using Mellin transforms",
 FontWeight->"Bold"]], "Subtitle",
 CellChangeTimes->{{3.633526113297714*^9, 3.633526118415413*^9}, {
   3.633526162550414*^9, 3.633526218787608*^9}, {3.633528411397995*^9, 
   3.633528440082321*^9}, 3.633528906973404*^9, {3.63352895949517*^9, 
   3.633528959942813*^9}, 3.633679204577133*^9, {3.6336792368968153`*^9, 
   3.633679266605669*^9}}],

Cell[TextData[{
 StyleBox["supplement to ",
  FontSize->14],
 StyleBox["The singular values of the GOE",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["  by F. Bornemann and M. La Croix (arXiv:1502.05946)",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.633528574323904*^9, 3.633528590701764*^9}, {
  3.633529073616284*^9, 3.6335290949222383`*^9}, {3.6335292434732018`*^9, 
  3.633529248239667*^9}, {3.6336790918635817`*^9, 3.6336790952820807`*^9}, {
  3.633679125904418*^9, 3.633679145636342*^9}},
 FontSize->10],

Cell[CellGroupData[{

Cell[TextData[{
 "Cross-check of the even-order case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", "=", "0"}], ")"}], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of Corollary 4 with Delannay and Le Ca\[EDoubleDot]r (2000)"
}], "Subsection",
 CellChangeTimes->{{3.633678191732524*^9, 3.633678217031898*^9}, {
  3.6336782734287024`*^9, 3.633678320544853*^9}, {3.633678715996284*^9, 
  3.633678748900814*^9}}],

Cell[TextData[{
 "A direct calculation of the Mellin transform with ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " gives a linear combination of two hypergeometric functions, namely"
}], "Text",
 CellChangeTimes->{{3.633526256055934*^9, 3.633526374514975*^9}, {
  3.633528918368306*^9, 3.633528922291933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mellin", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"2", 
            SuperscriptBox["y", "2"]}]}]]}], ")"}], 
       RowBox[{"s", "-", "1"}]], 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"ChiDistribution", "[", "1", "]"}], ",", "x"}], "]"}], 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"ChiDistribution", "[", 
         RowBox[{"2", "m"}], "]"}], ",", "y"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", ">", "0"}], ",", 
        RowBox[{"m", ">", 
         RowBox[{"1", "/", "2"}]}]}], "}"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.63334906779281*^9, 3.633349151030232*^9}, {
   3.633349185253049*^9, 3.633349193849024*^9}, {3.633349356908154*^9, 
   3.633349362014724*^9}, 3.633349407556381*^9, 3.6333495589712877`*^9, 
   3.633349623445837*^9, 3.6333497218504667`*^9, 3.633349772770982*^9, 
   3.63334986757367*^9, {3.633350175489452*^9, 3.6333501758366613`*^9}, {
   3.6333502690661697`*^9, 3.633350286380314*^9}, {3.63335032005165*^9, 
   3.633350366087302*^9}, {3.633350546223365*^9, 3.6333505474389753`*^9}, 
   3.6333506676698313`*^9, {3.633351217600191*^9, 3.6333512178102083`*^9}, {
   3.633351340753006*^9, 3.633351345016384*^9}, {3.633351393604912*^9, 
   3.63335142174299*^9}, {3.633353031858713*^9, 3.633353032689926*^9}, 
   3.6335243937627707`*^9, {3.633524588048368*^9, 3.63352459771031*^9}, {
   3.633525804738209*^9, 3.633525806290687*^9}, {3.633529533047923*^9, 
   3.6335295725550537`*^9}, {3.633529643618156*^9, 3.633529646115717*^9}, {
   3.633529677141718*^9, 3.633529725457663*^9}, 3.633529773438951*^9, {
   3.633529814725502*^9, 3.633529816961533*^9}, {3.633530028588208*^9, 
   3.633530029363096*^9}, {3.633677996211217*^9, 3.6336779982808933`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SqrtBox["\[Pi]"]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "m"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "m", "-", 
         FractionBox["s", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "m", "+", "s"}], "]"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"m", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "m", "+", "s"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "m"}], "+", "s"}], ")"}]}], ",", 
         FractionBox["1", "2"]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["s", "2"]}], "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s"}], ")"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "m", "+", 
         FractionBox["s", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["s", "2"], "]"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", "s"}], "2"], ",", 
         FractionBox["s", "2"], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "m"}], "-", "s"}], ")"}]}], ",", 
         FractionBox["1", "2"]}], "]"}]}], 
      RowBox[{"Gamma", "[", "m", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.633350387659993*^9, 3.6333505094330683`*^9, 3.633350568956958*^9, 
   3.633350775834415*^9, 3.63335132893261*^9, 3.633351385911471*^9, 
   3.633351437100193*^9, 3.633353088660695*^9, 3.633353203706592*^9, 
   3.633353306790526*^9, 3.633353344815649*^9, 3.6333535511722813`*^9, 
   3.6333536531271477`*^9, 3.633524453664035*^9, 3.633524622389246*^9, 
   3.6335258081659737`*^9, 3.6335258426674013`*^9, 3.633525887993885*^9, 
   3.633529413853194*^9, 3.633529490000304*^9, {3.633529528328547*^9, 
   3.6335295685950947`*^9}, 3.633529626955196*^9, {3.6335296710039454`*^9, 
   3.6335297192591743`*^9}, 3.633529749866253*^9, 3.633529800506218*^9, 
   3.633529843634802*^9, 3.6335298922478323`*^9, {3.633529938824643*^9, 
   3.6335299683730717`*^9}, {3.6335300050149517`*^9, 3.633530051832315*^9}, {
   3.6336778435537643`*^9, 3.6336778978075933`*^9}, 3.633677931957398*^9, {
   3.63367797747987*^9, 3.633677992871118*^9}, 3.63367802373484*^9, 
   3.633678842802143*^9}]
}, Open  ]],

Cell[TextData[{
 "On the other hand, from Eq. (41) in Delannay and Le Ca\[EDoubleDot]r \
(2000), with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", "=", 
    SqrtBox["2"], "\[NonBreakingSpace]"}], TraditionalForm]]],
 "and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{"s", "-", "1"}]}], ","}], TraditionalForm]]],
 " after division by the Mellin transforms of (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     SubscriptBox["\[Xi]", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], ")"}], "2"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", "\[Ellipsis]", ",", 
    RowBox[{"m", "-", "1"}], ","}], TraditionalForm]]],
 " that is"
}], "Text",
 CellChangeTimes->{{3.63352744531877*^9, 3.6335274473390493`*^9}, {
  3.633529367847705*^9, 3.6335293720077953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"factor", "[", "k_", "]"}], "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"s", "-", "1"}]], 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"ChiSquareDistribution", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "+", "1"}], "]"}], ",", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", ">", "0"}], ",", 
        RowBox[{"k", "\[GreaterEqual]", "1"}]}], "}"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.63334906779281*^9, 3.633349151030232*^9}, {
   3.633349185253049*^9, 3.633349193849024*^9}, {3.633349356908154*^9, 
   3.633349362014724*^9}, 3.633349407556381*^9, 3.6333495589712877`*^9, 
   3.633349623445837*^9, 3.6333497218504667`*^9, 3.633349772770982*^9, 
   3.63334986757367*^9, {3.633350175489452*^9, 3.6333501758366613`*^9}, {
   3.6333502690661697`*^9, 3.633350286380314*^9}, {3.63335032005165*^9, 
   3.633350366087302*^9}, {3.633350546223365*^9, 3.6333505474389753`*^9}, 
   3.6333506676698313`*^9, {3.633351217600191*^9, 3.6333512178102083`*^9}, {
   3.633351340753006*^9, 3.633351345016384*^9}, {3.633351393604912*^9, 
   3.63335142174299*^9}, {3.633353031858713*^9, 3.633353032689926*^9}, 
   3.6335243937627707`*^9, {3.633524588048368*^9, 3.63352459771031*^9}, {
   3.633525804738209*^9, 3.633525806290687*^9}, {3.633526781574725*^9, 
   3.6335268150619173`*^9}, {3.633527430790695*^9, 3.633527459445921*^9}, 
   3.6336779465256433`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", "k", "+", "s"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "k"}], "]"}]]], "Output",
 CellChangeTimes->{
  3.633526816737043*^9, {3.633527438333617*^9, 3.6335274608205833`*^9}, 
   3.633529431983206*^9, 3.633529898198195*^9, 3.633530062858213*^9, {
   3.633677938592795*^9, 3.633677948002878*^9}, 3.6336780395011578`*^9, 
   3.633678846802278*^9}]
}, Open  ]],

Cell[TextData[{
 "we are left with the alleged Mellin transform Eq. (29) of the variable  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Xi]", "1"], 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["\[Xi]", "1"], ")"}], "2"], "+", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[Xi]", 
          RowBox[{"2", "m"}]], ")"}], "2"]}]}]]}], TraditionalForm]]],
 ", namely"
}], "Text",
 CellChangeTimes->{{3.6335270995894213`*^9, 3.6335271299684973`*^9}, {
  3.63352716326542*^9, 3.6335271674313393`*^9}, {3.633528296506838*^9, 
  3.633528350490843*^9}, {3.633529139729774*^9, 3.6335291405156927`*^9}, {
  3.6335293385652227`*^9, 3.633529355909747*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"s", "-", "1"}]}], ";", 
  RowBox[{"\[Sigma]", "=", 
   SqrtBox["2"]}], ";", 
  RowBox[{"n", "=", 
   RowBox[{"2", "m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DLCmellin0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"t", "/", "2"}]], " ", 
     SuperscriptBox["\[Sigma]", 
      RowBox[{"n", " ", "t"}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "t"}], "2"], ",", 
       RowBox[{"-", 
        FractionBox["t", "2"]}], ",", 
       FractionBox[
        RowBox[{"n", "+", "1", "+", "t"}], "2"], ",", 
       FractionBox["1", "2"]}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["1", "2"], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1", "+", "t"}], ")"}], "/", "2"}], "]"}]}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "k", "+", 
          FractionBox["1", "2"]}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"k", "+", 
           FractionBox["1", "2"]}], "]"}], 
         RowBox[{"factor", "[", "k", "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"t", "+", "m", "+", 
        FractionBox["1", "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"m", "+", 
        FractionBox["1", "2"]}], "]"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", ">", "0"}], ",", 
      RowBox[{"m", "\[GreaterEqual]", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.63334906779281*^9, 3.633349151030232*^9}, {
   3.633349185253049*^9, 3.633349193849024*^9}, {3.633349356908154*^9, 
   3.633349362014724*^9}, 3.633349407556381*^9, 3.6333495589712877`*^9, 
   3.633349623445837*^9, 3.6333497218504667`*^9, 3.633349772770982*^9, 
   3.63334986757367*^9, {3.633350175489452*^9, 3.6333501758366613`*^9}, {
   3.6333502690661697`*^9, 3.633350286380314*^9}, {3.63335032005165*^9, 
   3.633350366087302*^9}, {3.633350546223365*^9, 3.6333505474389753`*^9}, 
   3.6333506676698313`*^9, {3.633351217600191*^9, 3.6333512178102083`*^9}, {
   3.633351340753006*^9, 3.633351345016384*^9}, {3.633351393604912*^9, 
   3.63335142174299*^9}, {3.633353031858713*^9, 3.633353032689926*^9}, 
   3.6335243937627707`*^9, {3.633524588048368*^9, 3.63352459771031*^9}, {
   3.633525804738209*^9, 3.633525806290687*^9}, {3.633526781574725*^9, 
   3.6335268150619173`*^9}, {3.6335272516406183`*^9, 3.633527425198454*^9}, {
   3.633527474553021*^9, 3.6335275350527077`*^9}, {3.63352756593292*^9, 
   3.6335275706792517`*^9}, {3.633527615184956*^9, 3.633527615880694*^9}, {
   3.633527795111476*^9, 3.633527896395226*^9}, 3.63367880018186*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "s"}], ")"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["s", "2"], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", "m", "+", "s"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["s", "2"]}], ",", 
     FractionBox["s", "2"], ",", 
     RowBox[{"m", "+", 
      FractionBox["s", "2"]}], ",", 
     FractionBox["1", "2"]}], "]"}]}], 
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"m", "+", 
     FractionBox["s", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.633527830648385*^9, {3.633527860715288*^9, 3.633527866919833*^9}, 
   3.633527898145382*^9, 3.633529434749352*^9, 3.633529900837574*^9, 
   3.633530065373733*^9, 3.633677950688445*^9, 3.6336780413124113`*^9, 
   3.633678851592072*^9}]
}, Open  ]],

Cell[TextData[{
 "The equality of these two expressions comes from the fact that the \
hypergeometric equation has two independent solutions, so that any three \
solutions must be linearly related. Specifically, using Corollary 2.3.3 of \
Andrews, Askey, Roy, ",
 StyleBox["Special Functions",
  FontSlant->"Italic"],
 ", Cambridge 2000, that is the transformation rule"
}], "Text",
 CellChangeTimes->{{3.633528075683504*^9, 3.63352820404429*^9}, {
  3.633528255219976*^9, 3.633528264443191*^9}, {3.633528375264162*^9, 
  3.633528380178624*^9}, {3.633528797751368*^9, 3.633528805139719*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox["s", "2"]}], ";", 
  RowBox[{"b", "=", 
   FractionBox[
    RowBox[{"1", "-", "s"}], "2"]}], ";", 
  RowBox[{"c", "=", 
   RowBox[{
    FractionBox["s", "2"], "+", "m"}]}], ";", 
  RowBox[{"\[Xi]", "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", "c", "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"c", "-", "a", "-", "b"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"c", "-", "a"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"c", "-", "b"}], "]"}]}]]}], ";", 
  RowBox[{"B", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", "c", "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"a", "+", "b", "-", "c"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", "a", "]"}], 
     RowBox[{"Gamma", "[", "b", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "\[Xi]"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"A", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"a", ",", "b", ",", 
          RowBox[{"a", "+", "b", "+", "1", "-", "c"}], ",", 
          RowBox[{"1", "-", "\[Xi]"}]}], "]"}]}], "+", 
       RowBox[{"B", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Xi]"}], ")"}], 
         RowBox[{"c", "-", "a", "-", "b"}]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"c", "-", "a"}], ",", 
          RowBox[{"c", "-", "b"}], ",", 
          RowBox[{"1", "+", "c", "-", "a", "-", "b"}], ",", 
          RowBox[{"1", "-", "\[Xi]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", ">", "0"}], ",", 
       RowBox[{"m", "\[GreaterEqual]", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6335248994341097`*^9, 3.633524947763489*^9}, {
   3.633525303564324*^9, 3.63352539639538*^9}, {3.6335254820832148`*^9, 
   3.633525485260453*^9}, {3.633525662180512*^9, 3.633525757783461*^9}, {
   3.633525884570459*^9, 3.633525934080001*^9}, {3.63352797410426*^9, 
   3.63352798923814*^9}, 3.633678939514687*^9, 3.6336789871204233`*^9}],

Cell["we finally get that both expressions are indeed the same:", "Text",
 CellChangeTimes->{{3.633528269331538*^9, 3.633528284658723*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"DLCmellin0", "/.", "rule"}], ")"}], "\[Equal]", "mellin"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6335250601240797`*^9, 3.633525168502159*^9}, {
   3.633525405431445*^9, 3.6335254533202744`*^9}, {3.633525491388908*^9, 
   3.6335255250550947`*^9}, {3.633525794424387*^9, 3.6335257966065474`*^9}, {
   3.633528060819721*^9, 3.633528061692361*^9}, {3.633529912745379*^9, 
   3.633529913424961*^9}, 3.6336788053524113`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6335257678606653`*^9, 3.633525797185521*^9}, {
   3.633525911148872*^9, 3.633525937312374*^9}, 3.633527952187849*^9, 
   3.6335279914591103`*^9, 3.633528062664649*^9, 3.633529443834406*^9, {
   3.6335299086224194`*^9, 3.633529915693125*^9}, 3.6335300702110147`*^9, 
   3.633677958140814*^9, 3.633678046305455*^9, 3.633678856576305*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cross-check of the even-order case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Mu]", "=", "1"}], ")"}], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of Corollary 4 with Delannay and Le Ca\[EDoubleDot]r (2000)"
}], "Subsection",
 CellChangeTimes->{{3.633678191732524*^9, 3.633678217031898*^9}, {
  3.6336782734287024`*^9, 3.633678320544853*^9}, {3.633678715996284*^9, 
  3.633678776150359*^9}}],

Cell[TextData[{
 "From Eqs. (19/31) in Delannay and Le Ca\[EDoubleDot]r (2000), with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", "=", 
    SqrtBox["2"], "\[NonBreakingSpace]"}], TraditionalForm]]],
 "and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"2", "m"}], "+", "1"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",  after division by the Mellin transforms of (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     SubscriptBox["\[Xi]", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], ")"}], "2"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", "\[Ellipsis]", ",", "m", ","}], 
   TraditionalForm]]],
 " we are left with what should be the Mellin transform of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SqrtBox["2"], 
    SubscriptBox["\[Xi]", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.633678346507618*^9, 3.633678490031321*^9}, {
  3.633679329651884*^9, 3.633679343993362*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{
    RowBox[{"2", "m"}], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DLCmellin1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Sigma]", 
      RowBox[{"n", 
       RowBox[{"(", 
        RowBox[{"s", "-", "1"}], ")"}]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "1"}], ")"}], "/", "2"}]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"s", "/", "2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "2"}], "]"}]], 
     RowBox[{"Product", "[", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "k", "-", 
          FractionBox["1", "2"]}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"k", "+", 
           FractionBox["1", "2"]}], "]"}], 
         RowBox[{"factor", "[", "k", "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", ">", "0"}], ",", 
      RowBox[{"m", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6336773628604393`*^9, 3.6336774545766497`*^9}, {
   3.633677564457868*^9, 3.6336776809576187`*^9}, {3.633678563212387*^9, 
   3.6336785730787697`*^9}, {3.633678680616253*^9, 3.633678681009406*^9}, 
   3.633678790893074*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["s", "2"], "]"}]}], 
  SqrtBox["\[Pi]"]]], "Output",
 CellChangeTimes->{3.633678575032256*^9, 3.63367870115488*^9, 
  3.633678861253276*^9}]
}, Open  ]],

Cell["This is indeed the case:", "Text",
 CellChangeTimes->{{3.633678588904212*^9, 3.6336785973546143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DLCmellin1", "==", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], "x"}], ")"}], 
      RowBox[{"s", "-", "1"}]], 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"ChiDistribution", "[", "1", "]"}], ",", "x"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"s", ">", "0"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6336773628604393`*^9, 3.6336774545766497`*^9}, {
   3.633677564457868*^9, 3.6336776809576187`*^9}, {3.633678563212387*^9, 
   3.6336785730787697`*^9}, {3.633678612243237*^9, 3.633678696015642*^9}, 
   3.633678795861142*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6336786984426603`*^9, 3.633678704815145*^9}, 
   3.633678865602187*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{1258, 937},
WindowMargins->{{Automatic, 478}, {Automatic, 64}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 419, 6, 58, "Subtitle"],
Cell[1002, 30, 524, 13, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[1551, 47, 459, 12, 44, "Subsection"],
Cell[2013, 61, 317, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[2355, 72, 2197, 48, 89, "Input"],
Cell[4555, 122, 2988, 78, 167, "Output"]
}, Open  ]],
Cell[7558, 203, 873, 30, 38, "Text"],
Cell[CellGroupData[{
Cell[8456, 237, 1656, 35, 41, "Input"],
Cell[10115, 274, 598, 17, 73, "Output"]
}, Open  ]],
Cell[10728, 294, 748, 21, 46, "Text"],
Cell[CellGroupData[{
Cell[11501, 319, 3251, 82, 192, "Input"],
Cell[14755, 403, 1057, 33, 83, "Output"]
}, Open  ]],
Cell[15827, 439, 591, 11, 53, "Text"],
Cell[16421, 452, 2354, 66, 175, "Input"],
Cell[18778, 520, 139, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[18942, 525, 505, 10, 34, "Input"],
Cell[19450, 537, 389, 5, 34, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19888, 548, 459, 12, 44, "Subsection"],
Cell[20350, 562, 1066, 37, 63, "Text"],
Cell[CellGroupData[{
Cell[21441, 603, 1435, 42, 105, "Input"],
Cell[22879, 647, 302, 10, 68, "Output"]
}, Open  ]],
Cell[23196, 660, 108, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[23329, 665, 789, 21, 47, "Input"],
Cell[24121, 688, 125, 2, 34, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> CAS-proof-Eq(29)/Eq._30_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8398,        231]
NotebookOptionsPosition[      7530,        197]
NotebookOutlinePosition[      8051,        217]
CellTagsIndexPosition[      8008,        214]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox[" A proof of Eq. (30) using Mellin transforms",
 FontWeight->"Bold"]], "Subtitle",
 CellChangeTimes->{{3.633526113297714*^9, 3.633526118415413*^9}, {
   3.633526162550414*^9, 3.633526218787608*^9}, {3.633528411397995*^9, 
   3.633528440082321*^9}, 3.633528906973404*^9, {3.63352895949517*^9, 
   3.633528959942813*^9}, 3.633679204577133*^9, {3.6336792368968153`*^9, 
   3.633679266605669*^9}, {3.633688601829645*^9, 3.633688609234281*^9}}],

Cell[TextData[{
 StyleBox["supplement to ",
  FontSize->14],
 StyleBox["The singular values of the GOE",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["  by F. Bornemann and M. La Croix (arXiv:1502.05946)",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.633528574323904*^9, 3.633528590701764*^9}, {
  3.633529073616284*^9, 3.6335290949222383`*^9}, {3.6335292434732018`*^9, 
  3.633529248239667*^9}, {3.6336790918635817`*^9, 3.6336790952820807`*^9}, {
  3.633679125904418*^9, 3.633679145636342*^9}},
 FontSize->10],

Cell[CellGroupData[{

Cell["Cross-check of Eq. (30) with Delannay and Le Ca\[EDoubleDot]r (2000)", \
"Subsection",
 CellChangeTimes->{{3.633678191732524*^9, 3.633678217031898*^9}, {
  3.6336782734287024`*^9, 3.633678320544853*^9}, {3.633678715996284*^9, 
  3.633678748900814*^9}, {3.6336893379757767`*^9, 3.633689345050959*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"factor", "[", "k_", "]"}], "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"s", "-", "1"}]], 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"ChiDistribution", "[", 
         RowBox[{
          RowBox[{"2", "k"}], "+", "1"}], "]"}], ",", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", ">", "0"}], ",", 
        RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.63334906779281*^9, 3.633349151030232*^9}, {
   3.633349185253049*^9, 3.633349193849024*^9}, {3.633349356908154*^9, 
   3.633349362014724*^9}, 3.633349407556381*^9, 3.6333495589712877`*^9, 
   3.633349623445837*^9, 3.6333497218504667`*^9, 3.633349772770982*^9, 
   3.63334986757367*^9, {3.633350175489452*^9, 3.6333501758366613`*^9}, {
   3.6333502690661697`*^9, 3.633350286380314*^9}, {3.63335032005165*^9, 
   3.633350366087302*^9}, {3.633350546223365*^9, 3.6333505474389753`*^9}, 
   3.6333506676698313`*^9, {3.633351217600191*^9, 3.6333512178102083`*^9}, {
   3.633351340753006*^9, 3.633351345016384*^9}, {3.633351393604912*^9, 
   3.63335142174299*^9}, {3.633353031858713*^9, 3.633353032689926*^9}, 
   3.6335243937627707`*^9, {3.633524588048368*^9, 3.63352459771031*^9}, {
   3.633525804738209*^9, 3.633525806290687*^9}, {3.633526781574725*^9, 
   3.6335268150619173`*^9}, {3.633527430790695*^9, 3.633527459445921*^9}, 
   3.6336779465256433`*^9, {3.633688648165235*^9, 3.633688656589011*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "s"}], ")"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox["s", "2"]}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "k"}], "]"}]]], "Output",
 CellChangeTimes->{
  3.633526816737043*^9, {3.633527438333617*^9, 3.6335274608205833`*^9}, 
   3.633529431983206*^9, 3.633529898198195*^9, 3.633530062858213*^9, {
   3.633677938592795*^9, 3.633677948002878*^9}, 3.6336780395011578`*^9, 
   3.633678846802278*^9, {3.6336886504112883`*^9, 3.6336886589783993`*^9}, 
   3.633689033829338*^9, 3.633689255397298*^9, 3.633689601016193*^9}]
}, Open  ]],

Cell[TextData[{
 "Eq. (40) in Delannay and Le Ca\[EDoubleDot]r (2000), with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", "=", "1"}], TraditionalForm]]],
 ",  after division by the Mellin transforms of the Mellin transforms of the \
factors in Eq. (30) of our paper, gives one, meaning that the two expression \
are the same:"
}], "Text",
 CellChangeTimes->{{3.633678346507618*^9, 3.633678490031321*^9}, {
  3.633679329651884*^9, 3.633679343993362*^9}, {3.633689375318595*^9, 
  3.6336893811552258`*^9}, {3.6336894115937366`*^9, 3.633689414889735*^9}, {
  3.633689462308609*^9, 3.633689552452574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "k_", "]"}], "=", 
   RowBox[{"Floor", "[", 
    FractionBox["k", "2"], "]"}]}], ";", " ", 
  RowBox[{"t", "=", 
   RowBox[{"s", "-", "1"}]}], ";", 
  RowBox[{"\[Sigma]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6336773628604393`*^9, 3.6336774545766497`*^9}, {
   3.633677564457868*^9, 3.6336776809576187`*^9}, {3.633678563212387*^9, 
   3.6336785730787697`*^9}, {3.633678680616253*^9, 3.633678681009406*^9}, 
   3.633678790893074*^9, {3.6336887144221363`*^9, 3.633688855504768*^9}, {
   3.633689178490493*^9, 3.633689184881646*^9}, {3.633689289826557*^9, 
   3.633689305283432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", 
       SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
     RowBox[{"n", " ", 
      RowBox[{"t", "/", "2"}]}]], 
    RowBox[{"Product", "[", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["t", "2"], "+", 
         FractionBox["1", "2"], "+", 
         RowBox[{"b", "[", "k", "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"b", "[", "k", "]"}]}], "]"}], 
        RowBox[{"factor", "[", 
         RowBox[{"b", "[", "k", "]"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", ">", "0"}], ",", 
     RowBox[{"n", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6336773628604393`*^9, 3.6336774545766497`*^9}, {
   3.633677564457868*^9, 3.6336776809576187`*^9}, {3.633678563212387*^9, 
   3.6336785730787697`*^9}, {3.633678680616253*^9, 3.633678681009406*^9}, 
   3.633678790893074*^9, {3.6336887144221363`*^9, 3.633688800607925*^9}, {
   3.633688892476033*^9, 3.633688915222869*^9}, {3.633689066204829*^9, 
   3.633689073897739*^9}, 3.633689108123006*^9, {3.633689263941687*^9, 
   3.6336893138594522`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.633678575032256*^9, 3.63367870115488*^9, 3.633678861253276*^9, 
   3.633688691131138*^9, {3.6336888891457233`*^9, 3.633688917232152*^9}, 
   3.633689022238647*^9, {3.633689074696329*^9, 3.633689086661878*^9}, 
   3.633689222145873*^9, {3.633689258589953*^9, 3.6336892788567657`*^9}, {
   3.633689310498906*^9, 3.633689314683708*^9}, 3.6336896023532333`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{1258, 937},
WindowMargins->{{Automatic, 120}, {Automatic, 143}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 462, 6, 58, "Subtitle"],
Cell[1045, 30, 524, 13, 46, "Subtitle"],
Cell[CellGroupData[{
Cell[1594, 47, 306, 4, 44, "Subsection"],
Cell[CellGroupData[{
Cell[1925, 55, 1682, 35, 41, "Input"],
Cell[3610, 92, 765, 20, 81, "Output"]
}, Open  ]],
Cell[4390, 115, 607, 12, 54, "Text"],
Cell[5000, 129, 649, 14, 56, "Input"],
Cell[CellGroupData[{
Cell[5674, 147, 1403, 37, 81, "Input"],
Cell[7080, 186, 410, 6, 34, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

